Broken-FEEC discretizations and Hodge Laplace problems

This article studies structure-preserving discretizations of Hilbert complexes with nonconforming spaces that rely on projections onto an underlying conforming subcomplex. This approach follows the conforming/nonconforming Galerkin (CONGA) method introduced in [doi.org/10.1090/mcom/3079, doi.org/10.5802/smai-jcm.20, doi.org/10.5802/smai-jcm.21] to derive efficient structure-preserving finite element schemes for the time-dependent Maxwell and Maxwell-Vlasov systems by relaxing the curl-conforming constraint in finite element exterior calculus (FEEC) spaces. Here, it is extended to the discretization of full Hilbert complexes with possibly nontrivial harmonic fields, and the properties of the CONGA Hodge Laplacian operator are investigated. By using block-diagonal mass matrices which may be locally inverted, this framework possesses a canonical sequence of dual commuting projection operators which are local, and it naturally yields local discrete coderivative operators, in contrast to conforming FEEC discretizations. The resulting CONGA Hodge Laplacian operator is also local, and its kernel consists of the same discrete harmonic fields as the underlying conforming operator, provided that a symmetric stabilization term is added to handle the space nonconformities. Under the assumption that the underlying conforming subcomplex admits a bounded cochain projection, and that the conforming projections are stable with moment-preserving properties, a priori convergence results are established for both the CONGA Hodge Laplace source and eigenvalue problems. Our theory is finally illustrated with a spectral element method, and numerical experiments are performed which corroborate our results. Applications to spline finite elements on multi-patch mapped domains are described in a related article [arXiv:2208.05238] for which the present work provides a theoretical background.

==> arxiv_v2/effect_runs/HL_conv_eigs.py <==
import matplotlib.pyplot as plt
import matplotlib.colors as mcolors
import numpy as np

colors = mcolors.TABLEAU_COLORS
names = list(colors)

eigs_str = {
    # 4 : [
    #     0.25012803, 0.25012803, 0.50025604, 0.50030393, 1.00751417, 1.00751417, 1.25764013,
    #     1.25764013, 1.2612879,  1.2612879,  2.01501193, 2.02640843, 2.32449125, 2.32449125, 2.57457135,
    #     2.57457135, 2.64716862, 2.64716862, 3.33179327, 3.33179327, 3.43315165, 3.43315165, 4.04518555,
    #     4.04518555, 4.29483584, 4.29483584, 4.64808799, 4.89869617, 5.0507394,  5.0507394,  5.16381403,
    #     5.16381403, 6.08887486, 6.08887486, 6.36443679, 6.36443679, 7.78208676, 7.78208676, 7.84654849, 7.84654849],
        5 : [
        0.25005303, 0.25005303, 0.50010605, 0.5001187,  1.00320423, 1.00320423, 1.25325681,
        1.25325681, 1.25424511, 1.25424511, 2.00640495, 2.00950644, 2.28340485, 2.28340485,
        2.53344724, 2.53344724, 2.55411542, 2.55411542, 3.28656237, 3.28656237, 3.3156378,
        3.3156378,  4.164187,  4.164187,   4.41414131, 4.41414131, 4.56661472, 4.59142606,
        4.59142606, 4.63955008, 5.16698726, 5.16698726, 5.37537083, 5.37537083, 6.31758133,
        6.31758133, 6.44650788, 6.44650788, 6.56703503, 6.56703503
        ],
        10: [
        0.25000336, 0.25000336, 0.50000673, 0.50000693, 1.0002121,  1.0002121,  1.25021546,
        1.25021546, 1.25023154, 1.25023154, 2.00042417, 2.00047481, 2.25235711, 2.25235711,
        2.50236038, 2.50236038, 2.502716,   2.502716,   3.25256882, 3.25256882, 3.25307126,
        3.25307126, 4.01280991, 4.01280991, 4.2628124,  4.2628124,  4.26613195, 4.26613195,
        4.50471261, 4.5059891,  5.01301844, 5.01301844, 5.01698045, 5.01698045, 6.26515766,
        6.26515766, 6.27090833, 6.27090833, 6.29688653, 6.29688653
        ],
    # 8 : [
    #     0.25000819, 0.25000819, 0.50001638, 0.50001714, 1.00051207, 1.00051207, 1.25052025, 1.25052025, 1.25058114,
    #     1.25058114, 2.00102401, 2.00121572, 2.25561795, 2.25561795, 2.50562572, 2.50562572, 2.50695973, 2.50695973,
    #     3.25612819, 3.25612819, 3.25801259, 3.25801259, 4.03002386, 4.03002386, 4.28002796, 4.28002796, 4.2923063,
    #     4.2923063,  4.5112283,  4.51600728, 5.0305193,  5.0305193,  5.04515161, 5.04515161, 6.28559805, 6.28559805,
    #     6.30683112, 6.30683112, 6.35757992, 6.35757992],
    # 12: [
    #     0.25000163, 0.25000163, 0.50000325, 0.50000332, 1.00010292, 1.00010292, 1.25010454,
    #     1.25010454, 1.25010995, 1.25010995, 2.00020583, 2.00022285, 2.25115209, 2.25115209,
    #     2.50115369, 2.50115369, 2.50127384, 2.50127384, 3.2512549,  3.2512549,  3.25142466,
    #     3.25142466, 4.0063215,  4.0063215,  4.25632288, 4.25632288, 4.25745255, 4.25745255,
    #     4.50230373, 4.50273536, 5.00642341, 5.00642341, 5.00777244, 5.00777244, 6.25747095,
    #     6.25747095, 6.2594288,  6.2594288,  6.27341067, 6.27341067],
    # 16: [
    #     0.25000052, 0.25000052, 0.50000103, 0.50000104, 1.00003277, 1.00003277, 1.25003328,
    #     1.25003328, 1.25003425, 1.25003425, 2.00006553, 2.00006857, 2.25036953, 2.25036953,
    #     2.50037004, 2.50037004, 2.50039161, 2.50039161, 3.25040228, 3.25040228, 3.25043275,
    #     3.25043275, 4.00204803, 4.00204803, 4.25204851, 4.25204851, 4.25225269, 4.25225269,
    #     4.50073901, 4.50081653, 5.00208066, 5.00208066, 5.00232456, 5.00232456, 6.2524172,
    #     6.2524172,  6.25277107, 6.25277107, 6.25767852, 6.25767852],
    20 : [
        0.25000021, 0.25000021, 0.500000420, 0.50000043, 1.00001346, 1.00001346,
        1.25001367, 1.25001367, 1.25001392, 1.25001392, 2.00002692, 2.00002772, 2.25015233,
        2.25015233, 2.50015254, 2.50015254, 2.50015822, 2.50015822, 3.25016579, 3.25016579,
        3.25017381, 3.25017381, 4.00084835, 4.00084835, 4.25084855, 4.25084855, 4.25090245,
        4.25090245, 4.50030466, 4.50032506, 5.00086178, 5.00086178, 5.00092616, 5.00092616,
        6.25100061, 6.25100061, 6.251094,  6.251094, 6.25319983, 6.25319983],
    40 : [
    0.25000001, 0.25000001, 0.50000003, 0.50000003, 1.00000084, 1.00000084, 1.25000086,
    1.25000086, 1.25000086, 1.25000086, 2.00000169, 2.0000017,  2.2500096,  2.2500096,
    2.50000962, 2.50000962, 2.50000971, 2.50000971, 3.25001045, 3.25001045, 3.25001057,
    3.25001057, 4.00005384, 4.00005384, 4.25005385, 4.25005385, 4.2500547, 4.2500547,
    4.50001921, 4.50001953, 5.00005468, 5.00005468, 5.0000557,  5.0000557,  6.25006344,
    6.25006344, 6.25006491, 6.25006491, 6.25020478, 6.25020478
    ]
    }


eigs_wk = {
    # 4 : [
    # 1.17736321, 1.1806335,  1.1806335,  1.2,        1.2,        1.2,        1.2,
    # 1.20754292, 1.20754292, 1.21336466, 1.21336466, 1.22071068, 1.2612879,  1.2612879,
    # 1.27068109, 1.27068109, 2.02628107, 2.02640843, 2.43300406, 2.43300406, 2.64716862,
    # 2.64716862, 2.67710657, 2.67710657, 3.42741632, 3.42741632, 3.43315165, 3.43315165,
    # 4.81339257, 4.89869617, 5.1120543,  5.1120543,  5.16381403, 5.16381403, 5.34805122,
    # 5.34805122, 6.07394223, 6.07394223, 6.08887486, 6.08887486
    # ],
    5 : [
    1.1961011, 1.19944072, 1.19944072, 1.2,        1.20596373, 1.20596373, 1.20617989,
    1.20617989, 1.21545085, 1.21762243, 1.21762243, 1.22135255, 1.25424511, 1.25424511,
    1.25700559, 1.25700559, 2.0094932,  2.00950644, 2.31568765, 2.31568765, 2.55411542,
    2.55411542, 2.56361209, 2.56361209, 3.31417488, 3.31417488, 3.3156378, 3.3156378,
    4.37828596, 4.37828596, 4.59142606, 4.59142606, 4.61413543, 4.62525485, 4.62525485,
    4.63955008, 5.37211408, 5.37211408, 5.37537083, 5.37537083
    ],
    10: [
    1.21921342, 1.21921342, 1.22135255, 1.2229712,  1.2229712,  1.22422937, 1.25023154,
    1.25023154, 1.25027883, 1.25027883, 2.0004748,  2.00047481, 2.25293053, 2.25293053,
    2.502716,   2.502716,  2.50289183, 2.50289183, 3.25304837, 3.25304837, 3.25307126,
    3.25307126, 4.01695946, 4.01695946, 4.26613195, 4.26613195, 4.26688464, 4.26688464,
    4.50553515, 4.5059891,  5.01693269, 5.01693269, 5.01698045, 5.01698045, 6.26925922,
    6.26925922, 6.27090833, 6.27090833, 6.31832294, 6.31832294
   ],
   # 8: [
   #  1.21337981, 1.21337981, 1.21338221, 1.21338221, 1.22071068, 1.22192623, 1.22192623,
   #  1.22362368, 1.25058114, 1.25058114, 1.25075938, 1.25075938, 2.0012156,  2.00121572,
   #  2.25776186, 2.25776186, 2.50695973, 2.50695973, 2.50761431, 2.50761431, 3.25792562,
   #  3.25792562, 3.25801259, 3.25801259, 4.04531463, 4.04531463, 4.2923063, 4.2923063,
   #  4.29504183, 4.29504183, 4.51431264, 4.51600728, 5.04496887, 5.04496887, 5.04515161,
   #  5.04515161, 6.30077603, 6.30077603, 6.30683112, 6.30683112
   #  ],
    # 12: [
    # 1.22071068, 1.22238293, 1.22238293, 1.22261045, 1.22261045, 1.225,      1.25010995,
    # 1.25010995, 1.25012588, 1.25012588, 2.00022285, 2.00022285, 2.25134609, 2.25134609,
    # 2.50127384, 2.50127384, 2.50133343, 2.50133343, 3.25141697, 3.25141697, 3.25142466,
    # 3.25142466, 4.00773572, 4.00773572, 4.25745255, 4.25745255, 4.25771045, 4.25771045,
    # 4.50258166, 4.50273536, 5.00775643, 5.00775643, 5.00777244, 5.00777244, 6.25886612,
    # 6.25886612, 6.2594288,  6.2594288,  6.28079105, 6.28079105
    # ],
    # 16: [
    # 1.22252784, 1.22252784, 1.22362368, 1.22419983, 1.22419983, 1.22469119, 1.25003425,
    # 1.25003425, 1.2500371,  1.2500371,  2.00006857, 2.00006857, 2.25040439, 2.25040439,
    # 2.50039161, 2.50039161, 2.50040233, 2.50040233, 3.25043138, 3.25043138, 3.25043275,
    # 3.25043275, 4.00230391, 4.00230391, 4.25225269, 4.25225269, 4.25229953, 4.25229953,
    # 4.50078889, 4.50081653, 5.00232171, 5.00232171, 5.00232456, 5.00232456, 6.25266921,
    # 6.25266921, 6.25277107, 6.25277107, 6.25902637, 6.25902637
    # ],
    20: [
    1.22317394, 1.22317394, 1.22422937, 1.22449053, 1.22449053, 1.22478831, 1.25001392,
    1.25001392, 1.25001467, 1.25001467, 2.00002772, 2.00002772, 2.25016151, 2.25016151,
    2.50015822, 2.50015822, 2.50016104, 2.50016104, 3.25017345, 3.25017345, 3.25017381,
    3.25017381, 4.00091592, 4.00091592, 4.25090245, 4.25090245, 4.25091483, 4.25091483,
    4.50031778, 4.50032506, 5.00092541, 5.00092541, 5.00092616, 5.00092616, 6.2510671,
    6.2510671,  6.251094, 6.251094,   6.25355719, 6.25355719
    ],
    40: [
    1.22457734, 1.22457734, 1.22478831, 1.22487144, 1.22487144,
    1.22494938, 1.25000086, 1.25000086, 1.25000087, 1.25000087,
    2.0000017,  2.0000017, 2.25000975, 2.25000975, 2.50000971,
    2.50000971, 2.50000975, 2.50000975, 3.25001057, 3.25001057,
    3.25001057, 3.25001057, 4.0000549,  4.0000549,  4.2500547,
    4.2500547,  4.2500549, 4.2500549, 4.50001941, 4.50001953,
    5.00005568, 5.00005568, 5.0000557,  5.0000557,  6.25006449,
    6.25006449, 6.25006491, 6.25006491, 6.25021044, 6.25021044
    ]
}

eigs_nope = {
    5: [
    2.50056191e-01, 2.50056191e-01, 5.00112383e-01, 5.00118703e-01, 1.00398377e+00,
    1.00398377e+00, 1.25403997e+00, 1.25403997e+00, 1.25424511e+00, 1.25424511e+00,
    2.00796755e+00, 2.00950644e+00, 2.30205920e+00, 2.30205920e+00, 2.55211539e+00,
    2.55211539e+00, 2.55411542e+00, 2.55411542e+00, 3.30604297e+00, 3.30604297e+00,
    3.31563780e+00, 3.31563780e+00, 4.33223393e+00, 4.33223393e+00, 4.58229012e+00,
    4.58229012e+00, 4.59142606e+00, 4.59142606e+00, 4.60411840e+00, 4.63955008e+00,
    5.33621771e+00, 5.33621771e+00, 5.37537083e+00, 5.37537083e+00, 6.63429313e+00,
    6.63429313e+00, 6.74704724e+00, 6.74704724e+00, 7.59908877e+00, 7.59908877e+00
    ],
    10: [
    2.50003415e-01, 2.50003415e-01, 5.00006830e-01, 5.00006929e-01, 1.00022477e+00,
    1.00022477e+00, 1.25022818e+00, 1.25022818e+00, 1.25023154e+00, 1.25023154e+00,
    2.00044953e+00, 2.00047481e+00, 2.25267681e+00, 2.25267681e+00, 2.50268022e+00,
    2.50268022e+00, 2.50271600e+00, 2.50271600e+00, 3.25290158e+00, 3.25290158e+00,
    3.25307126e+00, 3.25307126e+00, 4.01593510e+00, 4.01593510e+00, 4.26593851e+00,
    4.26593851e+00, 4.26613195e+00, 4.26613195e+00, 4.50535362e+00, 4.50598910e+00,
    5.01615986e+00, 5.01615986e+00, 5.01698045e+00, 5.01698045e+00, 6.26861191e+00,
    6.26861191e+00, 6.27090833e+00, 6.27090833e+00, 6.31498689e+00, 6.31498689e+00,
    # 6.56499030e+00, 6.56499030e+00, 6.56569501e+00, 6.56569501e+00, 7.31521165e+00,
    # 7.31521165e+00, 7.31810112e+00, 7.31810112e+00
    ],
    20: [
    2.50000212e-01, 2.50000212e-01, 5.00000424e-01, 5.00000425e-01, 1.00001366e+00,
    1.00001366e+00, 1.25001387e+00, 1.25001387e+00, 1.25001392e+00, 1.25001392e+00,
    2.00002732e+00, 2.00002772e+00, 2.25015744e+00, 2.25015744e+00, 2.50015765e+00,
    2.50015765e+00, 2.50015822e+00, 2.50015822e+00, 3.25017110e+00, 3.25017110e+00,
    3.25017381e+00, 3.25017381e+00, 4.00089906e+00, 4.00089906e+00, 4.25089927e+00,
    4.25089927e+00, 4.25090245e+00, 4.25090245e+00, 4.50031487e+00, 4.50032506e+00,
    5.00091272e+00, 5.00091272e+00, 5.00092616e+00, 5.00092616e+00, 6.25105650e+00,
    6.25105650e+00, 6.25109400e+00, 6.25109400e+00, 6.25350026e+00, 6.25350026e+00,
    # 6.50350047e+00, 6.50350047e+00, 6.50351245e+00, 6.50351245e+00, 7.25351392e+00,
    # 7.25351392e+00, 7.25356300e+00, 7.25356300e+00
    ],
    40: [
    2.50000013e-01, 2.50000013e-01, 5.00000026e-01, 5.00000026e-01, 1.00000085e+00,
    1.00000085e+00, 1.25000086e+00, 1.25000086e+00, 1.25000086e+00, 1.25000086e+00,
    2.00000170e+00, 2.00000170e+00, 2.25000968e+00, 2.25000968e+00, 2.50000970e+00,
    2.50000970e+00, 2.50000971e+00, 2.50000971e+00, 3.25001053e+00, 3.25001053e+00,
    3.25001057e+00, 3.25001057e+00, 4.00005464e+00, 4.00005464e+00, 4.25005465e+00,
    4.25005465e+00, 4.25005470e+00, 4.25005470e+00, 4.50001937e+00, 4.50001953e+00,
    5.00005548e+00, 5.00005548e+00, 5.00005570e+00, 5.00005570e+00, 6.25006432e+00,
    6.25006432e+00, 6.25006491e+00, 6.25006491e+00, 6.25020954e+00, 6.25020954e+00,
    ]
}

eigs_ex =  [0.25, 0.25, 0.5, 0.5, 1, 1, 1.25, 1.25, 1.25, 1.25, 2, 2, 2.25, 2.25, 2.5, 2.5, 2.5, 2.5,
        3.25, 3.25, 3.25, 3.25, 4, 4, 4.25, 4.25, 4.25, 4.25, 4.5, 4.5, 5, 5, 5, 5, 6.25, 6.25, 6.25,
        6.25,  6.25, 6.25]

def plot_eigs(eigs_h, eigs_ex, title, fn, fn_errs):

    fig, ax = plt.subplots()
    fig2, ax2 = plt.subplots()

    # print( len(eigs_w), len(eigs))
    nb_eigs = len(eigs_ex)
    i = range(nb_eigs)

    ax.plot(i, eigs_ex, 'o', ms=7, mfc='None', mec='k', label='exact values', zorder=10)

    ic = 0
    for K, eigs in eigs_h.items():
        # print()
        ax.plot(i, eigs, '-o', ms=4, color=colors[names[ic]], label='p = 2, K = '+repr(K))
        ax2.plot(i, abs(np.array(eigs)-np.array(eigs_ex)), '-o', ms=4, color=colors[names[ic]], label='p = 2, K = '+repr(K))
        ic += 1

    for axi in [ax, ax2]:
        axi.set_title(title, fontsize=18)
        axi.set_xlabel('Index of eigenvalue', fontsize=16)
        axi.tick_params(axis='both', labelsize=16)
        axi.grid()
        axi.legend(loc='lower right', fontsize=12)

    ax.set_ylabel('Magnitude', fontsize=16)
    ax.set_ylim([0, 6.8])

    ax2.set_ylabel('Error', fontsize=16)
    ax2.set_ylim([1e-9, 10])
    ax2.set_yscale('log')

    for f in [fig, fig2]:
        f.tight_layout()

    print("saving plot for '"+title+"' in figure '"+fn)
    fig.savefig(fn)
    print("saving plot for '"+title+"' in figure '"+fn_errs)
    fig2.savefig(fn_errs)
#    plt.plot()


title = 'CONGA, strong penalization'
fn = 'HL_eigs_conga_str.pdf'
fn_errs = 'HL_eigserr_conga_str.pdf'
plot_eigs(eigs_str, eigs_ex, title, fn, fn_errs)

title = 'CONGA, weak penalization'
fn = 'HL_eigs_conga_wk.pdf'
fn_errs = 'HL_eigserr_conga_wk.pdf'
plot_eigs(eigs_wk, eigs_ex, title, fn, fn_errs)

title = 'CONGA, no penalization'
fn = 'HL_eigs_conga_nope.pdf'
fn_errs = 'HL_eigserr_conga_nope.pdf'
plot_eigs(eigs_nope, eigs_ex, title, fn, fn_errs)


==> arxiv_v2/effect_runs/HL_conv_rates.py <==
import matplotlib.pyplot as plt
import matplotlib.colors as mcolors
import numpy as np

#plt.rcParams.update({
#    'font.family': 'DeJavu Serif',
#    'font.serif' : ['Times New Roman']
#})

colors = mcolors.TABLEAU_COLORS
names = list(colors)

def plot_errors(errors, ncs, title, filename, p_min, p_max):
  fig, ax = plt.subplots()

#  plt.cla()
  for p in range(p_min,p_max+1):

    err = errors[p]
    #ord = ncs**(-p-1)*10
    hs = (2*np.pi)/ncs
    q = p+1
    ord = 40*(hs/10)**(q)
    ax.plot(ncs, err, '-o', color=colors[names[p]], label='p = '+repr(p), ms=5)
    ax.plot(ncs, ord, '--', color=colors[names[p]], label='order '+repr(q))

    ax.grid()

  ax.set_title(title, fontsize=18)
  ax.set_xlabel('$K$', fontsize=16)
  ax.set_ylabel('Relative $L^2$ error', fontsize=16)
  ax.set_xscale('log')
  ax.set_yscale('log')
  ax.set_xticks(ncs)
  ax.set_xticklabels(ncs)#, fontsize=16)
  ax.tick_params(axis='both', labelsize=16)
  ax.minorticks_off()
  ax.grid(which='major', axis='y', linestyle='--', linewidth=0.5)
  ax.set_ylim([1e-10,1])

  # Legend
  handles, labels = ax.get_legend_handles_labels()
  handles = handles[::2] + handles[1::2]
  labels  = labels [::2] + labels [1::2]
  ax.legend(handles, labels, loc='lower left', ncol=2, fontsize=12)

  fig.tight_layout()
  print("saving plot for '"+title+"' in figure '"+filename)
  fig.savefig(filename)
#  plt.plot()


# nb of cells (1d)
ncs = np.array([10      , 20      , 40      , 80])

#------------------------------------------------------------------------------
#
#  Conforming solver
#
#------------------------------------------------------------------------------

# python3 hodge_laplacian_2d_source.py -v "$N_str$K_str" -P False False -e 0 -o 3.5 -c 0

# p : errors
errors = {
  1 : [2.93e-01, 1.81e-01, 7.24e-02, 2.08e-02],
  2 : [5.60e-02, 4.36e-03, 2.81e-04, 1.77e-05],
  3 : [1.76e-03, 5.06e-05, 2.66e-06, 1.63e-07],
  4 : [4.22e-05, 8.18e-07, 2.22e-08, 6.65e-10], # NOTE: last value obtained with tol=1e-10 // with tol=1e-8 we got 9.22e-10
  # 4 : [4.22e-05, 8.18e-07, 2.22e-08, 9.22e-10], # with tol=1e-8
}

plot_errors(errors, ncs, title='Conforming FEEC', filename='HL_conv_confeec.pdf', p_min=1, p_max=4)


#------------------------------------------------------------------------------
#
#  Conga solver, simple P, 'strong' penalization
#
#------------------------------------------------------------------------------

# python3 hodge_laplacian_2d_source.py -v "$N_str$K_str" -P False False -e 0 -o 3.5 -s 2 -c 1 -j 0

# p : errors
b_errors = {
  1 : [3.45e-01, 2.51e-01, 1.81e-01, 9.14e-02],
  2 : [7.42e-02, 5.00e-03, 3.25e-04, 2.58e-05],
  3 : [1.96e-03, 6.41e-05, 3.50e-06, 2.21e-07],
  4 : [5.49e-05, 1.28e-06, 3.87e-08, 1.20e-09], # NOTE: last value obtained with tol=1e-10 // with tol=1e-8 we got 7.55e-09
}

# ## printing the ratios broken_feec_errors/feec_errors:
# for p in range(1,5):
#   print("p = ", p)
#   for i in range(4):
#     print(i, b_errors[p][i]/errors[p][i])
#
# print("done")
# exit()

errors = b_errors
plot_errors(errors, ncs, title='CONGA (broken FEEC)', filename='HL_conv_conga_strong.pdf', p_min=1, p_max=4)



#------------------------------------------------------------------------------
#
#  Conga solver, simple P, weak jumps (post-processed solution)
#
#------------------------------------------------------------------------------

# python3 hodge_laplacian_2d_source.py -v "$N_str$K_str" -P False False -e 0 -o 3.5 -s 2 -c 1 -j 1 -F

# (alpha_c = 10)

# p : errors
errors = {
  1 : [5.13e-01, 3.01e-01, 2.09e-01, 1.03e-01],
  2 : [8.02e-02, 5.17e-03, 3.27e-04, 2.58e-05],
  3 : [2.03e-03, 6.96e-05, 3.92e-06, 2.48e-07],
  4 : [5.81e-05, 1.28e-06, 3.85e-08, 7.63e-09],
}

plot_errors(errors, ncs, title='CONGA HL solver (weak penalization)', filename='HL_conv_conga_weak.pdf', p_min=1, p_max=4)


#------------------------------------------------------------------------------
#
#  Conga solver, simple P, no jump penalization
#
#------------------------------------------------------------------------------

# python3 hodge_laplacian_2d_source.py -v "$N_str$K_str" -P False False -e 0 -o 3.5 -s 2 -c 1 -j -1

# p : errors
errors = {
  1 : [5.69e-01, 3.96e-01, 2.61e-01, 1.30e-01], # no postprocessing Pu_h
  2 : [8.16e-02, 5.70e-03, 4.49e-04, 4.62e-05], # no postprocessing Pu_h
  3 : [4.03e-03, 5.42e-04, 7.14e-05, 9.05e-06], # no postprocessing Pu_h
  4 : [2.08e-04, 6.87e-06, 2.18e-07, 1.03e-08], # no postprocessing Pu_h
}

plot_errors(errors, ncs, title='CONGA HL solver (no penalization, no post-p)', filename='HL_conv_conga_nope.pdf', p_min=1, p_max=4)



#------------------------------------------------------------------------------
#
#  Conga solver, simple P, no jump penalization but post-processing
#
#------------------------------------------------------------------------------

# python3 hodge_laplacian_2d_source.py -v "$N_str$K_str" -P False False -e 0 -o 3.5 -s 2 -c 1 -j -1

# p : errors
errors = {
  1 : [4.89e-01, 2.95e-01, 2.07e-01, 1.02e-01], # with postprocessing Pu_h
  2 : [7.97e-02, 5.16e-03, 3.27e-04, 2.58e-05], # with postprocessing Pu_h
  3 : [2.02e-03, 6.91e-05, 3.87e-06, 2.45e-07], # with postprocessing Pu_h
  4 : [5.78e-05, 1.28e-06, 3.85e-08, 7.62e-09], # with postprocessing Pu_h
}

plot_errors(errors, ncs, title='CONGA HL solver (no penalization but with post-p)', filename='HL_conv_conga_nope_post.pdf', p_min=1, p_max=4)



#------------------------------------------------------------------------------
#
#  Conga solver, mom-preserving P
#
#------------------------------------------------------------------------------

# python3 hodge_laplacian_2d_source.py -v "$N_str$K_str" -P False False -e 0 -o 3.5 -c 2

# (alpha_c = 10)

# p : errors
errors = {
  1 : [3.45e-01, 2.51e-01, 1.81e-01, 9.14e-02],
  2 : [5.96e-02, 4.87e-03, 3.69e-04, 2.91e-05],
  3 : [2.61e-03, 7.37e-05, 3.69e-06, 2.26e-07],
  4 : [2.46e-04, 1.95e-05, 1.38e-06, 1.02e-07],
}

plot_errors(errors, ncs, title='CONGA HL solver (mom-preserv P)', filename='HL_conv_conga_mp.pdf', p_min=1, p_max=4)


exit()


'''
# ------------------------------------------------------------------------------------------
## note: the run script (library/effect/HL_run_script.py) for these runs was:

#!/bin/bash

# degree
p_min=1
p_max=4
# mesh: K = 10*(2**k)  (= nb cells per dimension)
k_min=0
k_max=3

# jump penalization (0: strong, 1:weak, -1: no penalization)
jump=-1

for (( c=1; c<2; c++ ))
do
  for (( p=p_min; p<p_max+1; p++ ))
  do
    N_str=" -N "$p" "$p
    for (( k=k_min; k<k_max+1; k++ ))
    do
      K=$((10*(2**k)))
      K_str=" -K "$K" "$K
      cmd="python3 hodge_laplacian_2d_source.py -v "$N_str$K_str" -P False False -e 0 -o 3.5 -s 2 -c "$c" -j "$jump
      echo "$ "$cmd
      $cmd
    done

    #  "$ python hodge_laplacian_2d_source.py -vp"+ $N_str + $K_str + ' -P False False -e 0 -o 3.5 "
  done
done
printf "\n"
'''


==> effect_runs/HL_conv_eigs.py <==
import matplotlib.pyplot as plt
import matplotlib.colors as mcolors
import numpy as np

colors = mcolors.TABLEAU_COLORS
names = list(colors)

eigs_str = {
    # 4 : [
    #     0.25012803, 0.25012803, 0.50025604, 0.50030393, 1.00751417, 1.00751417, 1.25764013,
    #     1.25764013, 1.2612879,  1.2612879,  2.01501193, 2.02640843, 2.32449125, 2.32449125, 2.57457135,
    #     2.57457135, 2.64716862, 2.64716862, 3.33179327, 3.33179327, 3.43315165, 3.43315165, 4.04518555,
    #     4.04518555, 4.29483584, 4.29483584, 4.64808799, 4.89869617, 5.0507394,  5.0507394,  5.16381403,
    #     5.16381403, 6.08887486, 6.08887486, 6.36443679, 6.36443679, 7.78208676, 7.78208676, 7.84654849, 7.84654849],
        5 : [
        0.25005303, 0.25005303, 0.50010605, 0.5001187,  1.00320423, 1.00320423, 1.25325681,
        1.25325681, 1.25424511, 1.25424511, 2.00640495, 2.00950644, 2.28340485, 2.28340485,
        2.53344724, 2.53344724, 2.55411542, 2.55411542, 3.28656237, 3.28656237, 3.3156378,
        3.3156378,  4.164187,  4.164187,   4.41414131, 4.41414131, 4.56661472, 4.59142606,
        4.59142606, 4.63955008, 5.16698726, 5.16698726, 5.37537083, 5.37537083, 6.31758133,
        6.31758133, 6.44650788, 6.44650788, 6.56703503, 6.56703503
        ],
        10: [
        0.25000336, 0.25000336, 0.50000673, 0.50000693, 1.0002121,  1.0002121,  1.25021546,
        1.25021546, 1.25023154, 1.25023154, 2.00042417, 2.00047481, 2.25235711, 2.25235711,
        2.50236038, 2.50236038, 2.502716,   2.502716,   3.25256882, 3.25256882, 3.25307126,
        3.25307126, 4.01280991, 4.01280991, 4.2628124,  4.2628124,  4.26613195, 4.26613195,
        4.50471261, 4.5059891,  5.01301844, 5.01301844, 5.01698045, 5.01698045, 6.26515766,
        6.26515766, 6.27090833, 6.27090833, 6.29688653, 6.29688653
        ],
    # 8 : [
    #     0.25000819, 0.25000819, 0.50001638, 0.50001714, 1.00051207, 1.00051207, 1.25052025, 1.25052025, 1.25058114,
    #     1.25058114, 2.00102401, 2.00121572, 2.25561795, 2.25561795, 2.50562572, 2.50562572, 2.50695973, 2.50695973,
    #     3.25612819, 3.25612819, 3.25801259, 3.25801259, 4.03002386, 4.03002386, 4.28002796, 4.28002796, 4.2923063,
    #     4.2923063,  4.5112283,  4.51600728, 5.0305193,  5.0305193,  5.04515161, 5.04515161, 6.28559805, 6.28559805,
    #     6.30683112, 6.30683112, 6.35757992, 6.35757992],
    # 12: [
    #     0.25000163, 0.25000163, 0.50000325, 0.50000332, 1.00010292, 1.00010292, 1.25010454,
    #     1.25010454, 1.25010995, 1.25010995, 2.00020583, 2.00022285, 2.25115209, 2.25115209,
    #     2.50115369, 2.50115369, 2.50127384, 2.50127384, 3.2512549,  3.2512549,  3.25142466,
    #     3.25142466, 4.0063215,  4.0063215,  4.25632288, 4.25632288, 4.25745255, 4.25745255,
    #     4.50230373, 4.50273536, 5.00642341, 5.00642341, 5.00777244, 5.00777244, 6.25747095,
    #     6.25747095, 6.2594288,  6.2594288,  6.27341067, 6.27341067],
    # 16: [
    #     0.25000052, 0.25000052, 0.50000103, 0.50000104, 1.00003277, 1.00003277, 1.25003328,
    #     1.25003328, 1.25003425, 1.25003425, 2.00006553, 2.00006857, 2.25036953, 2.25036953,
    #     2.50037004, 2.50037004, 2.50039161, 2.50039161, 3.25040228, 3.25040228, 3.25043275,
    #     3.25043275, 4.00204803, 4.00204803, 4.25204851, 4.25204851, 4.25225269, 4.25225269,
    #     4.50073901, 4.50081653, 5.00208066, 5.00208066, 5.00232456, 5.00232456, 6.2524172,
    #     6.2524172,  6.25277107, 6.25277107, 6.25767852, 6.25767852],
    20 : [
        0.25000021, 0.25000021, 0.500000420, 0.50000043, 1.00001346, 1.00001346,
        1.25001367, 1.25001367, 1.25001392, 1.25001392, 2.00002692, 2.00002772, 2.25015233,
        2.25015233, 2.50015254, 2.50015254, 2.50015822, 2.50015822, 3.25016579, 3.25016579,
        3.25017381, 3.25017381, 4.00084835, 4.00084835, 4.25084855, 4.25084855, 4.25090245,
        4.25090245, 4.50030466, 4.50032506, 5.00086178, 5.00086178, 5.00092616, 5.00092616,
        6.25100061, 6.25100061, 6.251094,  6.251094, 6.25319983, 6.25319983],
    40 : [
    0.25000001, 0.25000001, 0.50000003, 0.50000003, 1.00000084, 1.00000084, 1.25000086,
    1.25000086, 1.25000086, 1.25000086, 2.00000169, 2.0000017,  2.2500096,  2.2500096,
    2.50000962, 2.50000962, 2.50000971, 2.50000971, 3.25001045, 3.25001045, 3.25001057,
    3.25001057, 4.00005384, 4.00005384, 4.25005385, 4.25005385, 4.2500547, 4.2500547,
    4.50001921, 4.50001953, 5.00005468, 5.00005468, 5.0000557,  5.0000557,  6.25006344,
    6.25006344, 6.25006491, 6.25006491, 6.25020478, 6.25020478
    ]
    }


eigs_wk = {
    # 4 : [
    # 1.17736321, 1.1806335,  1.1806335,  1.2,        1.2,        1.2,        1.2,
    # 1.20754292, 1.20754292, 1.21336466, 1.21336466, 1.22071068, 1.2612879,  1.2612879,
    # 1.27068109, 1.27068109, 2.02628107, 2.02640843, 2.43300406, 2.43300406, 2.64716862,
    # 2.64716862, 2.67710657, 2.67710657, 3.42741632, 3.42741632, 3.43315165, 3.43315165,
    # 4.81339257, 4.89869617, 5.1120543,  5.1120543,  5.16381403, 5.16381403, 5.34805122,
    # 5.34805122, 6.07394223, 6.07394223, 6.08887486, 6.08887486
    # ],
    5 : [
    1.1961011, 1.19944072, 1.19944072, 1.2,        1.20596373, 1.20596373, 1.20617989,
    1.20617989, 1.21545085, 1.21762243, 1.21762243, 1.22135255, 1.25424511, 1.25424511,
    1.25700559, 1.25700559, 2.0094932,  2.00950644, 2.31568765, 2.31568765, 2.55411542,
    2.55411542, 2.56361209, 2.56361209, 3.31417488, 3.31417488, 3.3156378, 3.3156378,
    4.37828596, 4.37828596, 4.59142606, 4.59142606, 4.61413543, 4.62525485, 4.62525485,
    4.63955008, 5.37211408, 5.37211408, 5.37537083, 5.37537083
    ],
    10: [
    1.21921342, 1.21921342, 1.22135255, 1.2229712,  1.2229712,  1.22422937, 1.25023154,
    1.25023154, 1.25027883, 1.25027883, 2.0004748,  2.00047481, 2.25293053, 2.25293053,
    2.502716,   2.502716,  2.50289183, 2.50289183, 3.25304837, 3.25304837, 3.25307126,
    3.25307126, 4.01695946, 4.01695946, 4.26613195, 4.26613195, 4.26688464, 4.26688464,
    4.50553515, 4.5059891,  5.01693269, 5.01693269, 5.01698045, 5.01698045, 6.26925922,
    6.26925922, 6.27090833, 6.27090833, 6.31832294, 6.31832294
   ],
   # 8: [
   #  1.21337981, 1.21337981, 1.21338221, 1.21338221, 1.22071068, 1.22192623, 1.22192623,
   #  1.22362368, 1.25058114, 1.25058114, 1.25075938, 1.25075938, 2.0012156,  2.00121572,
   #  2.25776186, 2.25776186, 2.50695973, 2.50695973, 2.50761431, 2.50761431, 3.25792562,
   #  3.25792562, 3.25801259, 3.25801259, 4.04531463, 4.04531463, 4.2923063, 4.2923063,
   #  4.29504183, 4.29504183, 4.51431264, 4.51600728, 5.04496887, 5.04496887, 5.04515161,
   #  5.04515161, 6.30077603, 6.30077603, 6.30683112, 6.30683112
   #  ],
    # 12: [
    # 1.22071068, 1.22238293, 1.22238293, 1.22261045, 1.22261045, 1.225,      1.25010995,
    # 1.25010995, 1.25012588, 1.25012588, 2.00022285, 2.00022285, 2.25134609, 2.25134609,
    # 2.50127384, 2.50127384, 2.50133343, 2.50133343, 3.25141697, 3.25141697, 3.25142466,
    # 3.25142466, 4.00773572, 4.00773572, 4.25745255, 4.25745255, 4.25771045, 4.25771045,
    # 4.50258166, 4.50273536, 5.00775643, 5.00775643, 5.00777244, 5.00777244, 6.25886612,
    # 6.25886612, 6.2594288,  6.2594288,  6.28079105, 6.28079105
    # ],
    # 16: [
    # 1.22252784, 1.22252784, 1.22362368, 1.22419983, 1.22419983, 1.22469119, 1.25003425,
    # 1.25003425, 1.2500371,  1.2500371,  2.00006857, 2.00006857, 2.25040439, 2.25040439,
    # 2.50039161, 2.50039161, 2.50040233, 2.50040233, 3.25043138, 3.25043138, 3.25043275,
    # 3.25043275, 4.00230391, 4.00230391, 4.25225269, 4.25225269, 4.25229953, 4.25229953,
    # 4.50078889, 4.50081653, 5.00232171, 5.00232171, 5.00232456, 5.00232456, 6.25266921,
    # 6.25266921, 6.25277107, 6.25277107, 6.25902637, 6.25902637
    # ],
    20: [
    1.22317394, 1.22317394, 1.22422937, 1.22449053, 1.22449053, 1.22478831, 1.25001392,
    1.25001392, 1.25001467, 1.25001467, 2.00002772, 2.00002772, 2.25016151, 2.25016151,
    2.50015822, 2.50015822, 2.50016104, 2.50016104, 3.25017345, 3.25017345, 3.25017381,
    3.25017381, 4.00091592, 4.00091592, 4.25090245, 4.25090245, 4.25091483, 4.25091483,
    4.50031778, 4.50032506, 5.00092541, 5.00092541, 5.00092616, 5.00092616, 6.2510671,
    6.2510671,  6.251094, 6.251094,   6.25355719, 6.25355719
    ],
    40: [
    1.22457734, 1.22457734, 1.22478831, 1.22487144, 1.22487144,
    1.22494938, 1.25000086, 1.25000086, 1.25000087, 1.25000087,
    2.0000017,  2.0000017, 2.25000975, 2.25000975, 2.50000971,
    2.50000971, 2.50000975, 2.50000975, 3.25001057, 3.25001057,
    3.25001057, 3.25001057, 4.0000549,  4.0000549,  4.2500547,
    4.2500547,  4.2500549, 4.2500549, 4.50001941, 4.50001953,
    5.00005568, 5.00005568, 5.0000557,  5.0000557,  6.25006449,
    6.25006449, 6.25006491, 6.25006491, 6.25021044, 6.25021044
    ]
}

eigs_nope = {
    5: [
    2.50056191e-01, 2.50056191e-01, 5.00112383e-01, 5.00118703e-01, 1.00398377e+00,
    1.00398377e+00, 1.25403997e+00, 1.25403997e+00, 1.25424511e+00, 1.25424511e+00,
    2.00796755e+00, 2.00950644e+00, 2.30205920e+00, 2.30205920e+00, 2.55211539e+00,
    2.55211539e+00, 2.55411542e+00, 2.55411542e+00, 3.30604297e+00, 3.30604297e+00,
    3.31563780e+00, 3.31563780e+00, 4.33223393e+00, 4.33223393e+00, 4.58229012e+00,
    4.58229012e+00, 4.59142606e+00, 4.59142606e+00, 4.60411840e+00, 4.63955008e+00,
    5.33621771e+00, 5.33621771e+00, 5.37537083e+00, 5.37537083e+00, 6.63429313e+00,
    6.63429313e+00, 6.74704724e+00, 6.74704724e+00, 7.59908877e+00, 7.59908877e+00
    ],
    10: [
    2.50003415e-01, 2.50003415e-01, 5.00006830e-01, 5.00006929e-01, 1.00022477e+00,
    1.00022477e+00, 1.25022818e+00, 1.25022818e+00, 1.25023154e+00, 1.25023154e+00,
    2.00044953e+00, 2.00047481e+00, 2.25267681e+00, 2.25267681e+00, 2.50268022e+00,
    2.50268022e+00, 2.50271600e+00, 2.50271600e+00, 3.25290158e+00, 3.25290158e+00,
    3.25307126e+00, 3.25307126e+00, 4.01593510e+00, 4.01593510e+00, 4.26593851e+00,
    4.26593851e+00, 4.26613195e+00, 4.26613195e+00, 4.50535362e+00, 4.50598910e+00,
    5.01615986e+00, 5.01615986e+00, 5.01698045e+00, 5.01698045e+00, 6.26861191e+00,
    6.26861191e+00, 6.27090833e+00, 6.27090833e+00, 6.31498689e+00, 6.31498689e+00,
    # 6.56499030e+00, 6.56499030e+00, 6.56569501e+00, 6.56569501e+00, 7.31521165e+00,
    # 7.31521165e+00, 7.31810112e+00, 7.31810112e+00
    ],
    20: [
    2.50000212e-01, 2.50000212e-01, 5.00000424e-01, 5.00000425e-01, 1.00001366e+00,
    1.00001366e+00, 1.25001387e+00, 1.25001387e+00, 1.25001392e+00, 1.25001392e+00,
    2.00002732e+00, 2.00002772e+00, 2.25015744e+00, 2.25015744e+00, 2.50015765e+00,
    2.50015765e+00, 2.50015822e+00, 2.50015822e+00, 3.25017110e+00, 3.25017110e+00,
    3.25017381e+00, 3.25017381e+00, 4.00089906e+00, 4.00089906e+00, 4.25089927e+00,
    4.25089927e+00, 4.25090245e+00, 4.25090245e+00, 4.50031487e+00, 4.50032506e+00,
    5.00091272e+00, 5.00091272e+00, 5.00092616e+00, 5.00092616e+00, 6.25105650e+00,
    6.25105650e+00, 6.25109400e+00, 6.25109400e+00, 6.25350026e+00, 6.25350026e+00,
    # 6.50350047e+00, 6.50350047e+00, 6.50351245e+00, 6.50351245e+00, 7.25351392e+00,
    # 7.25351392e+00, 7.25356300e+00, 7.25356300e+00
    ],
    40: [
    2.50000013e-01, 2.50000013e-01, 5.00000026e-01, 5.00000026e-01, 1.00000085e+00,
    1.00000085e+00, 1.25000086e+00, 1.25000086e+00, 1.25000086e+00, 1.25000086e+00,
    2.00000170e+00, 2.00000170e+00, 2.25000968e+00, 2.25000968e+00, 2.50000970e+00,
    2.50000970e+00, 2.50000971e+00, 2.50000971e+00, 3.25001053e+00, 3.25001053e+00,
    3.25001057e+00, 3.25001057e+00, 4.00005464e+00, 4.00005464e+00, 4.25005465e+00,
    4.25005465e+00, 4.25005470e+00, 4.25005470e+00, 4.50001937e+00, 4.50001953e+00,
    5.00005548e+00, 5.00005548e+00, 5.00005570e+00, 5.00005570e+00, 6.25006432e+00,
    6.25006432e+00, 6.25006491e+00, 6.25006491e+00, 6.25020954e+00, 6.25020954e+00,
    ]
}

eigs_ex =  [0.25, 0.25, 0.5, 0.5, 1, 1, 1.25, 1.25, 1.25, 1.25, 2, 2, 2.25, 2.25, 2.5, 2.5, 2.5, 2.5,
        3.25, 3.25, 3.25, 3.25, 4, 4, 4.25, 4.25, 4.25, 4.25, 4.5, 4.5, 5, 5, 5, 5, 6.25, 6.25, 6.25,
        6.25,  6.25, 6.25]

def plot_eigs(eigs_h, eigs_ex, title, fn, fn_errs):

    fig, ax = plt.subplots()
    fig2, ax2 = plt.subplots()

    # print( len(eigs_w), len(eigs))
    nb_eigs = len(eigs_ex)
    i = range(nb_eigs)

    ax.plot(i, eigs_ex, 'o', ms=7, mfc='None', mec='k', label='exact values', zorder=10)

    ic = 0
    for K, eigs in eigs_h.items():
        # print()
        ax.plot(i, eigs, '-o', ms=4, color=colors[names[ic]], label='p = 2, K = '+repr(K))
        ax2.plot(i, abs(np.array(eigs)-np.array(eigs_ex)), '-o', ms=4, color=colors[names[ic]], label='p = 2, K = '+repr(K))
        ic += 1

    for axi in [ax, ax2]:
        axi.set_title(title, fontsize=18)
        axi.set_xlabel('Index of eigenvalue', fontsize=16)
        axi.tick_params(axis='both', labelsize=16)
        axi.grid()
        axi.legend(loc='lower right', fontsize=12)

    ax.set_ylabel('Magnitude', fontsize=16)
    ax.set_ylim([0, 6.8])

    ax2.set_ylabel('Error', fontsize=16)
    ax2.set_ylim([1e-9, 10])
    ax2.set_yscale('log')

    for f in [fig, fig2]:
        f.tight_layout()

    print("saving plot for '"+title+"' in figure '"+fn)
    fig.savefig(fn)
    print("saving plot for '"+title+"' in figure '"+fn_errs)
    fig2.savefig(fn_errs)
#    plt.plot()


title = 'CONGA, strong penalization'
fn = 'HL_eigs_conga_str.pdf'
fn_errs = 'HL_eigserr_conga_str.pdf'
plot_eigs(eigs_str, eigs_ex, title, fn, fn_errs)

title = 'CONGA, weak penalization'
fn = 'HL_eigs_conga_wk.pdf'
fn_errs = 'HL_eigserr_conga_wk.pdf'
plot_eigs(eigs_wk, eigs_ex, title, fn, fn_errs)

title = 'CONGA, no penalization'
fn = 'HL_eigs_conga_nope.pdf'
fn_errs = 'HL_eigserr_conga_nope.pdf'
plot_eigs(eigs_nope, eigs_ex, title, fn, fn_errs)


==> effect_runs/HL_conv_rates.py <==
import matplotlib.pyplot as plt
import matplotlib.colors as mcolors
import numpy as np

#plt.rcParams.update({
#    'font.family': 'DeJavu Serif',
#    'font.serif' : ['Times New Roman']
#})

colors = mcolors.TABLEAU_COLORS
names = list(colors)

def plot_errors(errors, ncs, title, filename, p_min, p_max):
  fig, ax = plt.subplots()

#  plt.cla()
  for p in range(p_min,p_max+1):

    err = errors[p]
    #ord = ncs**(-p-1)*10
    hs = (2*np.pi)/ncs
    q = p+1
    ord = 40*(hs/10)**(q)
    ax.plot(ncs, err, '-o', color=colors[names[p]], label='p = '+repr(p), ms=5)
    ax.plot(ncs, ord, '--', color=colors[names[p]], label='order '+repr(q))

    ax.grid()

  ax.set_title(title, fontsize=18)
  ax.set_xlabel('$K$', fontsize=16)
  ax.set_ylabel('Relative $L^2$ error', fontsize=16)
  ax.set_xscale('log')
  ax.set_yscale('log')
  ax.set_xticks(ncs)
  ax.set_xticklabels(ncs)#, fontsize=16)
  ax.tick_params(axis='both', labelsize=16)
  ax.minorticks_off()
  ax.grid(which='major', axis='y', linestyle='--', linewidth=0.5)
  ax.set_ylim([1e-10,1])

  # Legend
  handles, labels = ax.get_legend_handles_labels()
  handles = handles[::2] + handles[1::2]
  labels  = labels [::2] + labels [1::2]
  ax.legend(handles, labels, loc='lower left', ncol=2, fontsize=12)

  fig.tight_layout()
  print("saving plot for '"+title+"' in figure '"+filename)
  fig.savefig(filename)
#  plt.plot()


# nb of cells (1d)
ncs = np.array([10      , 20      , 40      , 80])

#------------------------------------------------------------------------------
#
#  Conforming solver
#
#------------------------------------------------------------------------------

# python3 hodge_laplacian_2d_source.py -v "$N_str$K_str" -P False False -e 0 -o 3.5 -c 0

# p : errors
errors = {
  1 : [2.93e-01, 1.81e-01, 7.24e-02, 2.08e-02],
  2 : [5.60e-02, 4.36e-03, 2.81e-04, 1.77e-05],
  3 : [1.76e-03, 5.06e-05, 2.66e-06, 1.63e-07],
  4 : [4.22e-05, 8.18e-07, 2.22e-08, 6.65e-10], # NOTE: last value obtained with tol=1e-10 // with tol=1e-8 we got 9.22e-10
  # 4 : [4.22e-05, 8.18e-07, 2.22e-08, 9.22e-10], # with tol=1e-8
}

plot_errors(errors, ncs, title='Conforming FEEC', filename='HL_conv_confeec.pdf', p_min=1, p_max=4)


#------------------------------------------------------------------------------
#
#  Conga solver, simple P, 'strong' penalization
#
#------------------------------------------------------------------------------

# python3 hodge_laplacian_2d_source.py -v "$N_str$K_str" -P False False -e 0 -o 3.5 -s 2 -c 1 -j 0

# p : errors
b_errors = {
  1 : [3.45e-01, 2.51e-01, 1.81e-01, 9.14e-02],
  2 : [7.42e-02, 5.00e-03, 3.25e-04, 2.58e-05],
  3 : [1.96e-03, 6.41e-05, 3.50e-06, 2.21e-07],
  4 : [5.49e-05, 1.28e-06, 3.87e-08, 1.20e-09], # NOTE: last value obtained with tol=1e-10 // with tol=1e-8 we got 7.55e-09
}

# ## printing the ratios broken_feec_errors/feec_errors:
# for p in range(1,5):
#   print("p = ", p)
#   for i in range(4):
#     print(i, b_errors[p][i]/errors[p][i])
#
# print("done")
# exit()

errors = b_errors
plot_errors(errors, ncs, title='CONGA (broken FEEC)', filename='HL_conv_conga_strong.pdf', p_min=1, p_max=4)



#------------------------------------------------------------------------------
#
#  Conga solver, simple P, weak jumps (post-processed solution)
#
#------------------------------------------------------------------------------

# python3 hodge_laplacian_2d_source.py -v "$N_str$K_str" -P False False -e 0 -o 3.5 -s 2 -c 1 -j 1 -F

# (alpha_c = 10)

# p : errors
errors = {
  1 : [5.13e-01, 3.01e-01, 2.09e-01, 1.03e-01],
  2 : [8.02e-02, 5.17e-03, 3.27e-04, 2.58e-05],
  3 : [2.03e-03, 6.96e-05, 3.92e-06, 2.48e-07],
  4 : [5.81e-05, 1.28e-06, 3.85e-08, 7.63e-09],
}

plot_errors(errors, ncs, title='CONGA HL solver (weak penalization)', filename='HL_conv_conga_weak.pdf', p_min=1, p_max=4)


#------------------------------------------------------------------------------
#
#  Conga solver, simple P, no jump penalization
#
#------------------------------------------------------------------------------

# python3 hodge_laplacian_2d_source.py -v "$N_str$K_str" -P False False -e 0 -o 3.5 -s 2 -c 1 -j -1

# p : errors
errors = {
  1 : [5.69e-01, 3.96e-01, 2.61e-01, 1.30e-01], # no postprocessing Pu_h
  2 : [8.16e-02, 5.70e-03, 4.49e-04, 4.62e-05], # no postprocessing Pu_h
  3 : [4.03e-03, 5.42e-04, 7.14e-05, 9.05e-06], # no postprocessing Pu_h
  4 : [2.08e-04, 6.87e-06, 2.18e-07, 1.03e-08], # no postprocessing Pu_h
}

plot_errors(errors, ncs, title='CONGA HL solver (no penalization, no post-p)', filename='HL_conv_conga_nope.pdf', p_min=1, p_max=4)



#------------------------------------------------------------------------------
#
#  Conga solver, simple P, no jump penalization but post-processing
#
#------------------------------------------------------------------------------

# python3 hodge_laplacian_2d_source.py -v "$N_str$K_str" -P False False -e 0 -o 3.5 -s 2 -c 1 -j -1

# p : errors
errors = {
  1 : [4.89e-01, 2.95e-01, 2.07e-01, 1.02e-01], # with postprocessing Pu_h
  2 : [7.97e-02, 5.16e-03, 3.27e-04, 2.58e-05], # with postprocessing Pu_h
  3 : [2.02e-03, 6.91e-05, 3.87e-06, 2.45e-07], # with postprocessing Pu_h
  4 : [5.78e-05, 1.28e-06, 3.85e-08, 7.62e-09], # with postprocessing Pu_h
}

plot_errors(errors, ncs, title='CONGA HL solver (no penalization but with post-p)', filename='HL_conv_conga_nope_post.pdf', p_min=1, p_max=4)



#------------------------------------------------------------------------------
#
#  Conga solver, mom-preserving P
#
#------------------------------------------------------------------------------

# python3 hodge_laplacian_2d_source.py -v "$N_str$K_str" -P False False -e 0 -o 3.5 -c 2

# (alpha_c = 10)

# p : errors
errors = {
  1 : [3.45e-01, 2.51e-01, 1.81e-01, 9.14e-02],
  2 : [5.96e-02, 4.87e-03, 3.69e-04, 2.91e-05],
  3 : [2.61e-03, 7.37e-05, 3.69e-06, 2.26e-07],
  4 : [2.46e-04, 1.95e-05, 1.38e-06, 1.02e-07],
}

plot_errors(errors, ncs, title='CONGA HL solver (mom-preserv P)', filename='HL_conv_conga_mp.pdf', p_min=1, p_max=4)


exit()


'''
# ------------------------------------------------------------------------------------------
## note: the run script (library/effect/HL_run_script.py) for these runs was:

#!/bin/bash

# degree
p_min=1
p_max=4
# mesh: K = 10*(2**k)  (= nb cells per dimension)
k_min=0
k_max=3

# jump penalization (0: strong, 1:weak, -1: no penalization)
jump=-1

for (( c=1; c<2; c++ ))
do
  for (( p=p_min; p<p_max+1; p++ ))
  do
    N_str=" -N "$p" "$p
    for (( k=k_min; k<k_max+1; k++ ))
    do
      K=$((10*(2**k)))
      K_str=" -K "$K" "$K
      cmd="python3 hodge_laplacian_2d_source.py -v "$N_str$K_str" -P False False -e 0 -o 3.5 -s 2 -c "$c" -j "$jump
      echo "$ "$cmd
      $cmd
    done

    #  "$ python hodge_laplacian_2d_source.py -vp"+ $N_str + $K_str + ' -P False False -e 0 -o 3.5 "
  done
done
printf "\n"
'''

